Broadcast Approach for the Information Bottleneck Channel

This work considers a layered coding approach for efficient transmission of data over a wireless block fading channel without transmitter channel state information (CSI), which is connected to a limited capacity reliable link, known as the bottleneck channel. Two main approaches are considered, the first is an oblivious approach, where the sampled noisy observations are compressed and transmitted over the bottleneck channel without having any knowledge of the original information codebook. The second approach is a non-oblivious decode-forward (DF) relay where the sampled noisy data is decoded, and whatever is successfully decoded is reliably transmitted over the bottleneck channel. The bottleneck channel from relay to destination has a fixed capacity C. We examine also the case where the channel capacity can dynamically change due to variable loads on the backhaul link. The broadcast approach is analyzed for cases that only the relay knows the available capacity for next block, and for the case that neither source nor relay know the capacity per block, only its capacity distribution. Fortunately, it is possible to analytically describe in closed form expressions, the optimal continuous layering power distribution which maximizes the average achievable rate. Numerical results demonstrate the achievable broadcasting rates.

==> plot_info_bottleneck_rates.m <==
%%
clear;
ds = 1e-4;
s = 0:ds:20;
f = exp(-s);F = 1-f;
P_dB = [0:2:50];
P = 10.^(P_dB/10);
legendStr3 = [];
legendStr = [];
legendStr1 = [];
ergCap_SingleLayer_Only = true;

if ergCap_SingleLayer_Only,
    Cvec = [1:7];
else
    Cvec = [2:2:6];
end
for iiC = 1:numel(Cvec),
    C = Cvec(iiC);
    %C = inf*log(1+P)*1e-5;
    for iP = 1:numel(P),
        seq_max = min( ( (1-exp(-2*C))./(P(iP)*exp(-2*C)) ), 10 );
        dseq = min( 1e-6, seq_max/1e5 );
        seq = 0:dseq:(seq_max-dseq);
        F_seq = 1 - exp( -seq ./ (1-exp(-2*C) - seq*P(iP)*exp(-2*C) ) );
        f_seq = [0 diff( F_seq )/dseq];
        I_seq = max(0, ( 1-F_seq -seq.*f_seq )./( seq.^2.*f_seq));
        idx=find( I_seq == Inf ); I_seq( idx(idx>1) ) = 0;
        I_seq = min( P(iP), I_seq);
        rho_seq = [0 -diff(I_seq)/dseq];
        R_bs_seq = 0.5*sum( (1-F_seq) .* seq.*rho_seq*dseq ./( 1+seq.*I_seq ) );
        Rbs_Obliv(iiC,iP) = R_bs_seq;
        
        R_s = 0.5.*log( 1 + s.*(1-exp(-2*C))*P(iP)./( 1 + s*exp(-2*C)*P(iP) ) );
        R1 = (1-F).*R_s;
        Rerg_s = ds*f.*R_s;%min(C, 0.5*log( 1 + s.*P(iP) ));
        Rerg_Obliv(iiC,iP) = sum( Rerg_s );
        
        Rerg_nonObliv(iiC,iP) = sum( ds*f.*min(C, 0.5*log( 1 + s.*P(iP) )) );
        
        R1_Obliv(iiC,iP) = max(R1);
        
        if ~ergCap_SingleLayer_Only
            % Broadcast
            % 1) Unconstrained
            u0 = 2/(1+sqrt(1+4*P(iP)));
            u1=1;
            Rbs(iP) = expint( u0 ) - expint( u1 ) - 0.5*(exp(-u0)-exp(-u1));
            % Non-oblivious
            u1=ds:ds:1;
            dlta = ( P(iP) - (1-u1)./(u1.^2)*exp(2*C) );
            valids = dlta>-0.25;
            u0 = 2./(1+sqrt(1+4*dlta ));
            errvec = exp(-u1+u0).*(u1.^2)./(u0.^2) *exp(-2*C) - 1;
            errvec( ~valids ) = inf;
            [v, iii] = min( abs(errvec) );
            if v>1e-1,
                u1 = 1; u0 = 2/(1+sqrt(1+4*P(iP)));
                lambda = 0;
            else
                u1Vec=[(ds):ds:(1-ds)];
                u1Mat = repmat( u1Vec, numel(u1Vec),1 );
                u0Vec=[ds:ds:(1-ds)]';
                u0Mat = repmat( u0Vec, 1,numel(u0Vec) );
                validMat = u1Mat>u0Mat;
                err1Mat = abs( ( (1-u0Mat).*exp(-u0Mat) - (1-u1Mat).*exp(-u1Mat) )./( (u0Mat.^2).*exp(-u0Mat) )/P(iP)-1 ).^2;
                err2Mat = abs( (u1Mat.^2)./(u0Mat.^2).*exp(-u1Mat+u0Mat-2*C)-1 ).^2;
                err1Mat( ~validMat ) = inf;
                err2Mat( ~validMat ) = inf;
                [V, rowVec] = min( err1Mat + err2Mat , [], 1);
                [VV, col] = min( V );
                row = rowVec(col);
                u0 = u0Mat( row, col );
                u1 = u1Mat( row, col );
                %             u1 = u1(iii);
                %             u0 = u0(iii);
                lambda = -exp(-u1)*(1-u1);
            end
            Rbs_nonObliv(iiC,iP) = min( C, expint( u0 ) - expint( u1 ) - 0.5*(exp(-u0)-exp(-u1)) );
        end
        R_s = min( C, 0.5*log( 1 + s.*P(iP) ) );
        R1 = (1-F).*R_s;
        R1_nonObliv(iiC,iP) = max(R1);
    end
    legendStr{iiC} = sprintf('Single Layer, C = %i [Nats/Ch use]', C); 
    legendStr{numel(Cvec)+iiC} = sprintf('Broadcast Approach, C = %i [Nats/Ch use]', C); 
    legendStr{2*numel(Cvec)+iiC} = sprintf('Erg. bound, C = %i [Nats/Ch use]', C); 

    legendStr1{iiC} = sprintf('Single Layer, C = %i [Nats/Ch use]', C); 
    legendStr1{numel(Cvec)+iiC} = sprintf('Erg. bound, C = %i [Nats/Ch use]', C); 
end
% legendStr{2*C+1} = sprintf('BS Unconstrained');
%%
figure(1);clf;
plot( P_dB, R1_Obliv , '-x' , 'LineWidth', 2);hold on;
% plot( P_dB, Rbs_nonObliv , '-o', 'LineWidth', 2 );
plot( P_dB, Rerg_Obliv, '-o', 'LineWidth', 2);
% plot( P_dB, R1avg , '-^' );hold on;
% plot( P_dB, Rbs_nonObliv, '-^');
% plot( P_dB, Rbs , '-s' );
% plot( P_dB, R1bnd , '-s' );
xlabel('P [dB]');
ylabel('Rate [Nats/Channel use]');
grid on
title('Oblivious Bounds')
legend(legendStr1)


figure(3);clf;
plot( P_dB, R1_nonObliv , '-x' , 'LineWidth', 2);hold on;
plot( P_dB, Rbs_nonObliv , '-o', 'LineWidth', 2 );
plot( P_dB, Rerg_nonObliv, '-^', 'LineWidth', 2);
% plot( P_dB, R1avg , '-^' );hold on;
% plot( P_dB, Rbs_nonObliv, '-^');
% plot( P_dB, Rbs , '-s' );
% plot( P_dB, R1bnd , '-s' );
xlabel('P [dB]');
ylabel('Rate [Nats/Channel use]');
grid on
title('Non-Oblivious Operation')
legend(legendStr)

figure(4);clf;
plot( P_dB, R1_Obliv , '-x', 'LineWidth', 2 );hold on;
plot( P_dB, Rbs_Obliv , '-o', 'LineWidth', 2 );
plot( P_dB, Rerg_Obliv, '-^', 'LineWidth', 2);
% plot( P_dB, R1avg , '-^' );hold on;
% plot( P_dB, Rbs_nonObliv, '-^');
% plot( P_dB, Rbs , '-s' );
% plot( P_dB, R1bnd , '-s' );
xlabel('P [dB]');
ylabel('Rate [Nats/Channel use]');
grid on
title('Oblivious Operation')
legend(legendStr)

iC=2;
figure(5);clf;
plot( P_dB, R1_Obliv(iC,:) , ':x', 'LineWidth', 2 );hold on;
plot( P_dB, Rbs_Obliv(iC,:) , ':o', 'LineWidth', 2 );
plot( P_dB, Rerg_Obliv(iC,:), ':^', 'LineWidth', 2);
plot( P_dB, R1_nonObliv(iC,:) , '-x' , 'LineWidth', 2);hold on;
plot( P_dB, Rbs_nonObliv(iC,:) , '-o', 'LineWidth', 2 );
plot( P_dB, Rerg_nonObliv(iC,:), '-^', 'LineWidth', 2);
% plot( P_dB, R1avg , '-^' );hold on;
% plot( P_dB, Rbs_nonObliv, '-^');
% plot( P_dB, Rbs , '-s' );
% plot( P_dB, R1bnd , '-s' );
xlabel('P [dB]');
ylabel('Rate [Nats/Channel use]');
grid on
title(sprintf('Obliv. vs. Non-Obliv. for C=%i [Nats/Channel Use]', Cvec(iC)));
legend('Obliv. Single Layer', 'Obliv. Broadcast Approach', 'Obliv. Erg. bound',... 
    'Non-Obliv. Single Layer', 'Non-Obliv. Broadcast Approach', 'Non-Obliv. Erg. bound' );

%%
% figure(2);clf;
% plot( P_dB, R1avg , '-x' );hold on;
% plot( P_dB, Rerg , '-o' );
% plot( P_dB, Rbs_Obliv, '-d');
% plot( P_dB, Rbs_nonObliv, '-^');
% plot( P_dB, Rbs , '-s' );
% % plot( P_dB, R1bnd , '-s' );
% 
% xlabel('P [dB]');
% ylabel('Rate [Nats/Channel use]');
% grid on
% legend(legendStr)

==> plot_info_bottleneck_rates_multiC.m <==
%%
clear;
ds = 1e-4;
s = 0:ds:20;
f = exp(-s);F = 1-f;
P_dB = [0:2:50];
P = 10.^(P_dB/10);
legendStr3 = [];
legendStr = [];
legendStr1 = [];
ergCap_SingleLayer_Only = true;

w = [1.2 0.9];
p_nrm = [(1-w(2))/(w(1)-w(2)), (1-w(1))/(w(2)-w(1))]; 
if ergCap_SingleLayer_Only,
    Cvec = [1:7];
    Cmat = [Cvec*w(1) ; Cvec*w(2)];
    Pmat = kron(p_nrm',ones(size(Cvec)))
else
    Cvec = [2:2:6];
end
for iiC = 1:numel(Cvec),
    C = Cvec(iiC);
    Cmult = Cmat(:, iiC);
    %C = inf*log(1+P)*1e-5;
    for iP = 1:numel(P),
        seq_max = min( 2*( (1-exp(-2*max(Cmult)))./(P(iP)*exp(-2*max(Cmult))) ), 10 );
        dseq = min( 3e-6, seq_max/1e5 );
        seq = 0:dseq:(seq_max-dseq);
        F_seq = min(1, 1 - exp( -seq ./ (1-exp(-2*C) - seq*P(iP)*exp(-2*C) ) ));
        F_seq( F_seq<0 ) = 1;
        f_seq = [0 diff( F_seq )/dseq];
        I_seq = max(0, ( 1-F_seq -seq.*f_seq )./( seq.^2.*f_seq));
        idx=find( I_seq == Inf ); I_seq( idx(idx>1) ) = 0;
        idx =find(I_seq<=0, 1, 'first'); I_seq( idx:end) = 0; % Must be monotonically decreasing
        I_seq = min( P(iP), I_seq);
        rho_seq = [0 -diff(I_seq)/dseq];
        R_bs_seq = 0.5*sum( (1-F_seq) .* seq.*rho_seq*dseq ./( 1+seq.*I_seq ) );
        Rbs_Obliv(iiC,iP) = R_bs_seq;
        
        R_seq = 0.5.*log( 1 + seq*P(iP) ); 
        R_s = 0.5.*log( 1 + s.*(1-exp(-2*C))*P(iP)./( 1 + s*exp(-2*C)*P(iP) ) );
        R1 = (1-F).*R_s;
        R1_Obliv(iiC,iP) = max(R1);
        R1mult = zeros(size(seq));
        R1nObliv_mult = zeros(size(R1));
        F_seq_mult = zeros(size(seq));
        for iW = 1:size(Cmat,1)
            % Obliv 1 layer
            F_seq = min( 1 , 1 - exp( -seq ./ (1-exp(-2*Cmult(iW)) - seq*P(iP)*exp(-2*Cmult(iW)) ) ) );
            F_seq( F_seq<0 ) = 1;
            F_seq_mult = F_seq_mult + p_nrm(iW)*F_seq;
            R1mult = R1mult + p_nrm(iW)*(1-F_seq).*R_seq;
            % Obliv Ergodic
            R_s_forErg(iW) = sum( ds*f.* 0.5.*log( 1 + s.*(1-exp(-2*Cmult(iW)))*P(iP)./( 1 + s*exp(-2*Cmult(iW))*P(iP) ) ) );
            % Non obliv 1-layer
            R_s = min( Cmult(iW), 0.5*log( 1 + s.*P(iP) ) );
            R1nObliv_mult = R1nObliv_mult + p_nrm(iW)*(1-F).*R_s;  
            Rerg_nonObliv_Formult(iW) = p_nrm(iW)*sum( ds*f.*min(Cmult(iW), 0.5*log( 1 + s.*P(iP) )) );
        end
        R1_nonObliv_mult(iiC,iP) = max(R1nObliv_mult);
        Rerg_nonObliv_mult(iiC,iP) = sum( Rerg_nonObliv_Formult );
        R1_Obliv_mult(iiC,iP)= max(R1mult);
        Rerg_Obliv_mult(iiC,iP) = sum(p_nrm.*R_s_forErg);
        % Optimize the BS rate as function as C of BS
        f_seq_mult = [0 diff( F_seq_mult )/dseq];
        I_seq = max(0, ( 1-F_seq_mult -seq.*f_seq_mult )./( seq.^2.*f_seq_mult));
        idx=find( I_seq == Inf ); I_seq( idx(idx>1) ) = 0;
        idx =find(I_seq<=0, 1, 'first'); I_seq( idx:end) = 0; % Must be monotonically decreasing
        I_seq = min( P(iP), I_seq);
        rho_seq = [0 -diff(I_seq)/dseq];
        R_bs_seq = 0.5*sum( (1-F_seq_mult) .* seq.*rho_seq*dseq ./( 1+seq.*I_seq ) );
        Rbs_Obliv_mult(iiC,iP) = R_bs_seq;
        
        
        if 0
            CforOpt = [min( Cmult ) : 1e-1 : C];% [C ,(min( Cmult ) :1e-1: max(Cmult)) ];%max(Cmult);%C;% Only average is considered for upper bound [C ,(min( Cmult ) :1e-1: max(Cmult)) ];
            RBSmultAvg = zeros(size(CforOpt));
            % Oblivious
            for iOptC=1:numel(CforOpt)
                thisC = CforOpt(iOptC);
                F_seq = min(1, 1 - exp( -seq ./ (1-exp(-2*thisC) - seq*P(iP)*exp(-2*thisC) ) ));
                F_seq( F_seq<0 ) = 1;
                f_seq = [0 diff( F_seq )/dseq];
                I_seq = max(0, ( 1-F_seq -seq.*f_seq )./( seq.^2.*f_seq));
                idx=find( I_seq == Inf ); I_seq( idx(idx>1) ) = 0;
                I_seq = min( P(iP), I_seq);
                rho_seq = [0 -diff(I_seq)/dseq];
                dRbs = seq.*rho_seq*dseq ./( 1+seq.*I_seq );
                RBSmult = 0;
                for iW = 1:size(Cmat,1)
                    F_seq = min( 1 , 1 - exp( -seq ./ (1-exp(-2*Cmult(iW)) - seq*P(iP)*exp(-2*Cmult(iW)) ) ) );
                    F_seq( F_seq<0 ) = 1;
                    RBSmult = RBSmult + p_nrm(iW)*0.5*sum( (1-F_seq) .* dRbs);
                end
                RBSmultAvg(iOptC) = RBSmult;
            end
            Rbs_Obliv_mult(iiC,iP)= max(RBSmultAvg);
        end
        Rerg_s = ds*f .* min(C, 0.5*log( 1 + s.*P(iP) ));
        Rerg_Obliv(iiC,iP) = sum( Rerg_s );        
        Rerg_nonObliv(iiC,iP) = sum( ds*f.*min(C, 0.5*log( 1 + s.*P(iP) )) );
        
        if ~ergCap_SingleLayer_Only
            % Broadcast
            % 1) Unconstrained
            u0 = 2/(1+sqrt(1+4*P(iP)));
            u1=1;
            Rbs(iP) = expint( u0 ) - expint( u1 ) - 0.5*(exp(-u0)-exp(-u1));
            % Non-oblivious
            u1=ds:ds:1;
            dlta = ( P(iP) - (1-u1)./(u1.^2)*exp(2*C) );
            valids = dlta>-0.25;
            u0 = 2./(1+sqrt(1+4*dlta ));
            errvec = exp(-u1+u0).*(u1.^2)./(u0.^2) *exp(-2*C) - 1;
            errvec( ~valids ) = inf;
            [v, iii] = min( abs(errvec) );
            if v>1e-1,
                u1 = 1; u0 = 2/(1+sqrt(1+4*P(iP)));
                lambda = 0;
            else
                u1Vec=[(ds):ds:(1-ds)];
                u1Mat = repmat( u1Vec, numel(u1Vec),1 );
                u0Vec=[ds:ds:(1-ds)]';
                u0Mat = repmat( u0Vec, 1,numel(u0Vec) );
                validMat = u1Mat>u0Mat;
                err1Mat = abs( ( (1-u0Mat).*exp(-u0Mat) - (1-u1Mat).*exp(-u1Mat) )./( (u0Mat.^2).*exp(-u0Mat) )/P(iP)-1 ).^2;
                err2Mat = abs( (u1Mat.^2)./(u0Mat.^2).*exp(-u1Mat+u0Mat-2*C)-1 ).^2;
                err1Mat( ~validMat ) = inf;
                err2Mat( ~validMat ) = inf;
                [V, rowVec] = min( err1Mat + err2Mat , [], 1);
                [VV, col] = min( V );
                row = rowVec(col);
                u0 = u0Mat( row, col );
                u1 = u1Mat( row, col );
                %             u1 = u1(iii);
                %             u0 = u0(iii);
                lambda = -exp(-u1)*(1-u1);
            end
            Rbs_nonObliv(iiC,iP) = min( C, expint( u0 ) - expint( u1 ) - 0.5*(exp(-u0)-exp(-u1)) );
        end
        R_s = min( C, 0.5*log( 1 + s.*P(iP) ) );
        R1 = (1-F).*R_s;
        R1_nonObliv(iiC,iP) = max(R1);
    end
    legendStr{iiC} = sprintf('Single Layer, C = %i [Nats/Ch use]', C); 
    legendStr{numel(Cvec)+iiC} = sprintf('Broadcast Approach, C = %i [Nats/Ch use]', C); 
    legendStr{2*numel(Cvec)+iiC} = sprintf('Erg. bound, C = %i [Nats/Ch use]', C); 

    legendStr1{iiC} = sprintf('Single Layer, C = %i [Nats/Ch use]', C); 
    legendStr1{numel(Cvec)+iiC} = sprintf('Erg. bound, C = %i [Nats/Ch use]', C); 
end

%% Debug figures
figure(1);clf;
plot( P_dB, R1_Obliv , '-x' , 'LineWidth', 2);hold on;
plot( P_dB, R1_Obliv_mult , '-o' , 'LineWidth', 2);hold on;
legend('Fixed Capacity', 'Variable Capacity');
title('Oblivious Single Layer')
figure(2);clf;
plot( P_dB, Rbs_Obliv , '-x' , 'LineWidth', 2);hold on;
plot( P_dB, Rbs_Obliv_mult , '-o' , 'LineWidth', 2);hold on;
legend('Fixed Capacity', 'Variable Capacity');
title('Oblivious BS')
figure(3);clf;
plot( P_dB, Rerg_Obliv , '-x' , 'LineWidth', 2);hold on;
plot( P_dB, Rerg_Obliv_mult , '-o' , 'LineWidth', 2);hold on;
% legend('Fixed Capacity', 'Variable Capacity');
title('Oblivious Ergodic')
figure(11);clf;
plot( P_dB, R1_nonObliv , '-x' , 'LineWidth', 2);hold on;
plot( P_dB, R1_nonObliv_mult , '-o' , 'LineWidth', 2);hold on;
legend('Fixed Capacity', 'Variable Capacity');
title('NON-Oblivious Single Layer')
figure(13);clf;
plot( P_dB, Rerg_nonObliv , '-x' , 'LineWidth', 2);hold on;
plot( P_dB, Rerg_nonObliv_mult , '-o' , 'LineWidth', 2);hold on;
% legend('Fixed Capacity', 'Variable Capacity');
title('Oblivious Ergodic')
return;


%% Full paper plots
legendStrX=[];
for iiC = 1:numel(Cvec),
    C = Cvec(iiC);
    Cmult = Cmat(:, iiC);
    legendStrX{iiC} = sprintf('C = %i [Nats/Ch use]', C); 
    legendStrX{numel(Cvec)+iiC} = sprintf('(C1,C2) = (%1.1f,%1.1f) [Nats/Ch use]', Cmult); 
end
figure(1);clf;
plot( P_dB, R1_Obliv , '-x' , 'LineWidth', 2);hold on;
plot( P_dB, R1_Obliv_mult , '-o' , 'LineWidth', 2);hold on;
legend(legendStrX,'Location','NorthWest');
% title('Oblivious Single Layer')
grid on;
xlabel('P [dB]');
ylabel('Rate [Nats/Channel use]');
figOutName = 'SingeLayer';
% saveas(gcf, [figOutName '.pdf'], 'pdf')
saveas(gcf, [figOutName '.eps'], 'eps')

figure(2);clf;
plot( P_dB, Rbs_Obliv , '-x' , 'LineWidth', 2);hold on;
plot( P_dB, Rbs_Obliv_mult , '-o' , 'LineWidth', 2);hold on;
legend(legendStrX,'Location','NorthWest');
% title('Oblivious Single Layer')
grid on;
xlabel('P [dB]');
ylabel('Rate [Nats/Channel use]');
figOutName = 'BSOnly';
% saveas(gcf, [figOutName '.pdf'], 'pdf')
saveas(gcf, [figOutName '.eps'], 'eps')

iiC = find( Cvec==4);
C = Cvec(iiC);
Cmult = Cmat(:, iiC);
legendStrX{iiC} = sprintf('C = %i [Nats/Ch use]', C);
legendStrX{numel(Cvec)+iiC} = sprintf('(C1,C2) = (%1.1f,%1.1f) [Nats/Ch use]', Cmult);
    
figure(3);clf;
plot( P_dB, R1_Obliv(iiC,:) , ':ob' , 'LineWidth', 2);hold on;
plot( P_dB, R1_Obliv_mult(iiC,:) , '-ob' , 'LineWidth', 2);hold on;
plot( P_dB, Rbs_Obliv(iiC,:) , ':xr' , 'LineWidth', 2);hold on;
plot( P_dB, Rbs_Obliv_mult(iiC,:) , '-xr' , 'LineWidth', 2);hold on;
plot( P_dB, Rerg_Obliv(iiC,:) , ':^k' , 'LineWidth', 2);hold on;
plot( P_dB, Rerg_Obliv_mult(iiC,:) , '-^k' , 'LineWidth', 2);hold on;
legend('Single Layer, Fixed Bottleneck','Single Layer, Uncertain Bottleneck' , ...
    'Broadcast Approach, Fixed Bottleneck','Broadcast Approach, Uncertain Bottleneck' , ...
    'Ergodic Capacity, Fixed Bottleneck','Ergodic Capacity, Uncertain Bottleneck' , ...
    'Location','Best');
title(sprintf('Oblivious, Fixed vs. Avg., Bottleneck C=%i [Nats/Channel Use]', Cvec(iiC)));
grid on;
xlabel('P [dB]');
ylabel('Rate [Nats/Channel use]');
figOutName = 'AvgC_ObliviousComparison';
% saveas(gcf, [figOutName '.pdf'], 'pdf')
saveas(gcf, [figOutName '.eps'], 'eps')


return
% legendStr{2*C+1} = sprintf('BS Unconstrained');
%% Paper figures
figure(1);clf;
plot( P_dB, R1_Obliv , '-x' , 'LineWidth', 2);hold on;
% plot( P_dB, Rbs_nonObliv , '-o', 'LineWidth', 2 );
plot( P_dB, Rerg_Obliv, '-o', 'LineWidth', 2);
% plot( P_dB, R1avg , '-^' );hold on;
% plot( P_dB, Rbs_nonObliv, '-^');
% plot( P_dB, Rbs , '-s' );
% plot( P_dB, R1bnd , '-s' );
xlabel('P [dB]');
ylabel('Rate [Nats/Channel use]');
grid on
title('Oblivious Bounds')
legend(legendStr1)


figure(3);clf;
plot( P_dB, R1_nonObliv , '-x' , 'LineWidth', 2);hold on;
plot( P_dB, Rbs_nonObliv , '-o', 'LineWidth', 2 );
plot( P_dB, Rerg_nonObliv, '-^', 'LineWidth', 2);
% plot( P_dB, R1avg , '-^' );hold on;
% plot( P_dB, Rbs_nonObliv, '-^');
% plot( P_dB, Rbs , '-s' );
% plot( P_dB, R1bnd , '-s' );
xlabel('P [dB]');
ylabel('Rate [Nats/Channel use]');
grid on
title('Non-Oblivious Operation')
legend(legendStr)

figure(4);clf;
plot( P_dB, R1_Obliv , '-x', 'LineWidth', 2 );hold on;
plot( P_dB, Rbs_Obliv , '-o', 'LineWidth', 2 );
plot( P_dB, Rerg_Obliv, '-^', 'LineWidth', 2);
% plot( P_dB, R1avg , '-^' );hold on;
% plot( P_dB, Rbs_nonObliv, '-^');
% plot( P_dB, Rbs , '-s' );
% plot( P_dB, R1bnd , '-s' );
xlabel('P [dB]');
ylabel('Rate [Nats/Channel use]');
grid on
title('Oblivious Operation')
legend(legendStr)

iC=2;
figure(5);clf;
plot( P_dB, R1_Obliv(iC,:) , ':x', 'LineWidth', 2 );hold on;
plot( P_dB, Rbs_Obliv(iC,:) , ':o', 'LineWidth', 2 );
plot( P_dB, Rerg_Obliv(iC,:), ':^', 'LineWidth', 2);
plot( P_dB, R1_nonObliv(iC,:) , '-x' , 'LineWidth', 2);hold on;
plot( P_dB, Rbs_nonObliv(iC,:) , '-o', 'LineWidth', 2 );
plot( P_dB, Rerg_nonObliv(iC,:), '-^', 'LineWidth', 2);
% plot( P_dB, R1avg , '-^' );hold on;
% plot( P_dB, Rbs_nonObliv, '-^');
% plot( P_dB, Rbs , '-s' );
% plot( P_dB, R1bnd , '-s' );
xlabel('P [dB]');
ylabel('Rate [Nats/Channel use]');
grid on
title(sprintf('Obliv. vs. Non-Obliv. for C=%i [Nats/Channel Use]', Cvec(iC)));
legend('Obliv. Single Layer', 'Obliv. Broadcast Approach', 'Obliv. Erg. bound',... 
    'Non-Obliv. Single Layer', 'Non-Obliv. Broadcast Approach', 'Non-Obliv. Erg. bound' );

%%
% figure(2);clf;
% plot( P_dB, R1avg , '-x' );hold on;
% plot( P_dB, Rerg , '-o' );
% plot( P_dB, Rbs_Obliv, '-d');
% plot( P_dB, Rbs_nonObliv, '-^');
% plot( P_dB, Rbs , '-s' );
% % plot( P_dB, R1bnd , '-s' );
% 
% xlabel('P [dB]');
% ylabel('Rate [Nats/Channel use]');
% grid on
% legend(legendStr)
